A Mathematica Notebook for Alpha Decay Using an Exponentially Diffuse Boundary Potential

Using the exponentially diffuse boundary potential of Green and Lee (1955), we develop a Mathematica notebook to treat alpha decay by using the complex energy approach of Preston (1947), as modified by Pierronne and Marquez (1978). Our approach allows the potential to change slowly from the well depth of the interior of the nucleus to the top of the Coulomb barrier, rather than the sudden step of the simple square well used by Pierronne and Marquez. Recent interest in possible variation in coupling constants such as the strong coupling alpha_s motivates us to develop this algorithm which can allow numerical study of the variation of the decay constant of a nucleus such as U-238 when the depth of the nuclear potential well changes.

==> src/AlphaDiffuse.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    173082,       4337]*)
(*NotebookOutlinePosition[    173735,       4360]*)
(*  CellTagsIndexPosition[    173691,       4356]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
  "A ",
  StyleBox["Mathematica",
    FontSlant->"Italic"],
  " Notebook for Alpha Decay Using an Exponentially Diffuse Boundary \
Potential\n"
}], "Section"],

Cell[TextData[{
  StyleBox["Eugene F. Chaffin and Daniel S. Banks\n",
    FontFamily->"Arial",
    FontSize->14],
  StyleBox["Physics Department, Bob Jones University, 1700 Wade Hampton \
Blvd., Greenville, SC 29614\n\nAbstract ",
    FontFamily->"Arial",
    FontSize->12],
  StyleBox["Using the exponentially diffuse boundary potential of Green and \
Lee (1955), we develop a ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["Mathematica",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" ",
    FontFamily->"Arial",
    FontSize->12],
  StyleBox["notebook to treat alpha decay by using the complex energy \
approach of Preston (1947), as modified by Pierronne and Marquez (1978). Our \
approach allows the potential to change slowly from the well depth of the \
interior of the nucleus to the top of the Coulomb barrier, rather than the \
sudden step of the simple square well used by Pierronne and Marquez. Recent \
interest in possible variation in coupling constants such as the strong \
coupling ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  Cell[BoxData[
      \(TraditionalForm\`\[Alpha]\_s\)],
    FontFamily->"Arial",
    FontWeight->"Plain"],
  StyleBox[" ",
    FontFamily->"Arial"],
  StyleBox["motivates us to develop this algorithm which can allow numerical \
study of the variation of the decay constant of a nucleus such as U-238 when \
the depth of the nuclear potential well changes.\n",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["\n",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["Introduction\n",
    FontFamily->"Arial",
    FontSize->12],
  StyleBox["In recent years string theory the dependency of various constants \
on radii of compactified dimensions has made it appear that half-lives for \
alpha decay may have been variable during the early history of the universe \
[1-3,5,9-11]. In order to model this time dependence, we have used ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["Mathematica",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" to model the variation of the decay constant with change in \
depth of the potential well. More than 20 years ago, Pierronne and Marquez \
[6] treated the theory of alpha decay using a square well solution for the \
interior of the nucleus and coulombic solutions for the exterior, in a \
modification of the pioneer work by Preston [8] in which the complex nature \
of the alpha particle energy is utilized. The Pierronne and Marquez approach \
enables a finite well depth of around -30 to -100 MeV to be used, whereas the \
earlier approach of Preston required an unrealistic assumption of a positive \
value for the well depth. The use of the square well leads to spherical \
Bessel functions for the interior solutions of the square well, which \
Pierronne and Marquez matched to repulsive coulomb solutions on the boundary \
of the potential well. \n\nIn the 1950's Green and Lee [6] found solutions \
for a spherical well with an exponentially diffuse boundary potential V(r) = \
-",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  Cell[BoxData[
      FormBox[
        StyleBox[
          SubscriptBox[
            StyleBox["V",
              FontSize->12], "0"],
          FontWeight->"Plain"], TraditionalForm]],
    FontFamily->"Arial"],
  StyleBox["exp[(a-r)/a\[Delta]], which were Bessel functions of nonintegral \
order for r>a, and the usual spherical Bessel functions for r<a, where a is \
the radius at which the exponential tail begins and \[Delta] is a \
dimensionless parameter which characterizes the \"shortness\" of the tail. We \
have modified the approach of Pierronne and Marquez to use the Green and Lee \
solutions. Thus we match the logarithmic derivative of the spherical Bessel \
function solutions to the nonintegral order Bessel function solutions of \
Green and Lee at r = a, and then also match these solutions to the Coulombic \
wave functions at a larger radius r =b.\n\nThe Pierronne and Marquez method \
also requires us to allow the one-body alpha particle energy to have a small \
complex part, thus modifying the bound states to allow tunneling through the \
barrier. Then we match the imaginary parts of the logarithmic derivative, \
which leads to the equations giving the decay constant. For the exponentially \
diffuse boundary wavefunctions of Green and Lee, the index  \[Nu] of the \
Bessel function ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  Cell[BoxData[
      FormBox[
        RowBox[{\(J\_\[Nu]\), Cell["(kx)"]}], TraditionalForm]],
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontVariations->{"CompatibilityType"->0}],
  ")",
  StyleBox[" becomes complex. In the limit where the imaginary part of the \
energy is small, a Taylor series expansion with",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontVariations->{"CompatibilityType"->0}],
  StyleBox[" \[Nu]",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox[" as the variable may be evaluated at the point where the \
imaginary part of ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontVariations->{"CompatibilityType"->0}],
  StyleBox[" \[Nu]",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox[" is zero, leading easily to the expression for the decay constant \
given in the ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontVariations->{"CompatibilityType"->0}],
  StyleBox["Mathematica",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic",
    FontVariations->{"CompatibilityType"->0}],
  StyleBox[" code below.\n\n",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontVariations->{"CompatibilityType"->0}],
  StyleBox["Results",
    FontFamily->"Arial",
    FontSize->12,
    FontVariations->{"CompatibilityType"->0}],
  StyleBox["\nThe algorithm may be used to explore the variation of the decay \
constant as the well depth, nuclear radius, alpha particle energy at \
infinity, and other parameters vary. For example, Figure 1 below shows the \
negative logarithm of the decay constant plotted versus well depth, for a \
parent nucleus with Z=92, A= 238 (uranium-238). To produce this plot, the \
inner matching radius a was held constant, while the radius b at which the \
logarithmic derivatives of the Green and Lee solutions were matched to the \
coulombic wave functions was determined by Newton-Raphson iteration, keeping \
the alpha particle energy fixed at 4.31 MeV.",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontVariations->{"CompatibilityType"->0}],
  StyleBox["\n",
    FontSize->12,
    FontWeight->"Plain",
    FontVariations->{"CompatibilityType"->0}],
  "\n",
  StyleBox["\n",
    FontSize->12],
  "\n[Figure 1]\n",
  StyleBox["Conclusions\n",
    FontFamily->"Arial"],
  StyleBox["As has been clearly pointed out by Calmet and Fritsch [1,2], as \
the strong coupling constant ",
    FontFamily->"Arial",
    FontWeight->"Plain"],
  StyleBox["\[Alpha]",
    FontFamily->"Arial"],
  StyleBox["s",
    FontFamily->"SubScript VNI"],
  StyleBox[" varies, several quantities may vary at once including the \
nucleon mass. Data such as the natural reactor at Oklo and the Sm-149 cross \
section do not necessarily constrain these variations if more than one \
parameter varies at once. Due to the recent observations indicating the \
cosmological variation of the fine structure constant [10,11], this \
possibility has to be taken seriously. The algorithm given here may be used \
to explore the consequences of a variation of ",
    FontFamily->"Arial",
    FontWeight->"Plain"],
  StyleBox["\[Alpha]",
    FontFamily->"Arial"],
  StyleBox["s",
    FontFamily->"SubScript VNI"],
  StyleBox[" on abundances of radioactive nuclides, such as those at Oklo.\n\n\
",
    FontFamily->"Arial",
    FontWeight->"Plain"],
  StyleBox["References",
    FontFamily->"Arial"],
  "\n\n",
  StyleBox["[1] Calmet, X. and H. Fritsch, 2001, The cosmological evolution \
of the nucleon mass and the electroweak coupling constants, hep-ph/0112110.\n\
\n[2] Calmet, X. and H. Fritsch, 2001, Symmetry breaking and time variation \
of gauge couplings, hep-ph/0204258.",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["\n\n",
    FontFamily->"Arial",
    FontWeight->"Plain"],
  StyleBox["[3]",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox[" ",
    FontFamily->"Arial",
    FontWeight->"Plain"],
  StyleBox["Damour, T. and F. Dyson, 1996, The Oklo bound on the time \
variation of the fine-structure constant revisited, ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["Nucl. Phys",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[". B 480 , 37-54, hep-ph/9606486.\n",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["\n",
    FontFamily->"Arial",
    FontWeight->"Plain"],
  StyleBox["[4]",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox[" ",
    FontFamily->"Arial",
    FontWeight->"Plain"],
  StyleBox["Fr\[ODoubleDot]berg, C.-E. 1955. Numerical treatment of coulomb \
wavefunctions. ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["Reviews of Modern Physics",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" 27(4): 399-411.\n\n[5] Fujii, Y. A. Iwamoto, T. Fukahori, T. \
Ohnuki,  M. Nakagawa, H. Hidaka, Y. Oura, and P. Moller, 2000, ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["The nuclear interaction at Oklo 2 billion years ago",
    FontFamily->"Arial",
    FontSize->13,
    FontWeight->"Plain"],
  StyleBox[" Nucl.Phys.",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" B573,  377-401, hep-ph/9809549.\n\n[6] Green, A. E. S. and K. \
Lee. 1955. Energy eigenvalues for a spherical well with an exponentially \
diffuse boundary. ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["Physical Review",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" 99(1): 772-777.\n\n[7] Pierronne, M. and L. Marquez. 1978. On \
the complex energy eigenvalue theory of alpha decay. ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["Zeitschrift f\[UDoubleDot]r Physik",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" A 28619-25.\n\n[8] Preston, M. A. 1947. The theory of \
alpha-radioactivity. ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["Physical Review",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" 71(12): 865-877.\n\n[9] Sisterna, P. and H. Vucetich, 1990, Time \
variation of fundamental constants: Bounds from gephysical and astronomical \
data, ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["Physical Review",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" D41(2), 1034-1045.\n\n[10] Webb, J.K., V. V. Flambaum, C. W. \
Churchill, M. J. Drinkwater, and J. D. Barrow, 1999, Search for time \
variation of the fine structure constant,",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox[" Physical Review Letters",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" 82(5), 884-887, astro-ph/9803165.\n\n [11] Webb, J.K., M.T. \
Murphy, V.V. Flambaum, V.A. Dzuba, J.D. Barrow, C.W. Churchill, J.X. \
Prochaska, A.M. Wolfe, 2001, Further evidence for cosmological evolution of \
the fine structure constant, ",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox["Physical Review Letters",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" 87:",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"],
  StyleBox[" ",
    FontFamily->"Arial",
    FontSize->12],
  StyleBox["091301",
    FontFamily->"Arial",
    FontWeight->"Plain"],
  StyleBox[", astro-ph/0012539.",
    FontFamily->"Arial",
    FontSize->12,
    FontWeight->"Plain"]
}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
  "The ",
  StyleBox["Mathematica",
    FontSlant->"Italic"],
  " Code"
}], "Section"],

Cell[BoxData[
    RowBox[{
      StyleBox["(*",
        FontFamily->"Arial",
        FontSize->14,
        FontWeight->"Plain",
        FontVariations->{"CompatibilityType"->0}], 
      StyleBox[" ",
        FontFamily->"Arial",
        FontSize->14,
        FontWeight->"Plain",
        FontVariations->{"CompatibilityType"->0}], 
      StyleBox["\[IndentingNewLine]",
        FontFamily->"Arial",
        FontSize->14,
        FontWeight->"Plain",
        FontVariations->{"CompatibilityType"->0}], 
      RowBox[{
        StyleBox[\(An\ algorithm\ for\ finding\ the\ decay\ constant\ for\ \
variable\ well\ depths . \ 
              The\ interior\ is\ modeled\ as\ a\ square\ well\ with\ an\ \
exponentially\ diffuse\ edge\ and\ a\ constant\ \ potential\ V\_1\ which\ \
matches\ the\ edge\ to\ the\ exterior\ Coulomb\ potential . \ \
\[IndentingNewLine]Eugene\ F . \ Chaffin\ and\ Daniel\ S . \ 
              Banks\[IndentingNewLine]
          \ \ May\ 29\),
          FontFamily->"Arial",
          FontSize->14,
          FontWeight->"Plain",
          FontVariations->{"CompatibilityType"->0}], 
        StyleBox[",",
          FontFamily->"Arial",
          FontSize->14,
          FontWeight->"Plain",
          FontVariations->{"CompatibilityType"->0}], 
        StyleBox[" ",
          FontFamily->"Arial",
          FontSize->14,
          FontWeight->"Plain",
          FontVariations->{"CompatibilityType"->0}], 
        StyleBox[\(2002\ \[IndentingNewLine]
          The\ algorithm\ requires\ input\ giving\ the\ atomic\ number\ Z\),
          FontFamily->"Arial",
          FontSize->14,
          FontWeight->"Plain",
          FontVariations->{"CompatibilityType"->0}], 
        StyleBox[",",
          FontFamily->"Arial",
          FontSize->14,
          FontWeight->"Plain",
          FontVariations->{"CompatibilityType"->0}], 
        StyleBox[" ",
          FontFamily->"Arial",
          FontSize->14,
          FontWeight->"Plain",
          FontVariations->{"CompatibilityType"->0}], 
        StyleBox[\(the\ atomic\ mass\ number\ A\),
          FontFamily->"Arial",
          FontSize->14,
          FontWeight->"Plain",
          FontVariations->{"CompatibilityType"->0}], 
        StyleBox[",",
          FontFamily->"Arial",
          FontSize->14,
          FontWeight->"Plain",
          FontVariations->{"CompatibilityType"->0}], 
        RowBox[{
          StyleBox["the",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["kinetic",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["energy",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["of",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["the",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["emitted",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["alpha",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["particle",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[\(E\_\[Alpha]\),
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["and",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["the",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["depth",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          SubscriptBox[
            StyleBox["V",
              FontFamily->"Arial",
              FontSize->14,
              FontWeight->"Plain",
              FontVariations->{"CompatibilityType"->0}], "0"], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["of",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["the",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox["potential",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[" ",
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}], 
          StyleBox[\(\(well\)\(.\)\),
            FontFamily->"Arial",
            FontSize->14,
            FontWeight->"Plain",
            FontVariations->{"CompatibilityType"->0}]}]}], 
      StyleBox["  ",
        FontFamily->"Arial",
        FontSize->14,
        FontWeight->"Plain",
        FontVariations->{"CompatibilityType"->0}], 
      StyleBox["*)",
        FontFamily->"Arial",
        FontSize->14,
        FontWeight->"Plain",
        FontVariations->{"CompatibilityType"->0}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    RowBox[{
      StyleBox[
        RowBox[{"(*", " ", 
          RowBox[{
            
            RowBox[{\(The\ distance\ a\ is\ the\ point\ where\ the\ potential\
\ changes\ from\ the\ constant\ value\ for\ the\ interior\ of\ the\ square\ \
well\ to\ the\ exponentially\ diffuse\ potential\ V\_1\), "-", 
              RowBox[{
                StyleBox[
                  RowBox[{"V", 
                    StyleBox["0",
                      FontFamily->"SubScript VNI"]}]], 
                StyleBox[" ",
                  
                  FontFamily->
                    "SubScript VNI"], \(Exp[\((a - 
                        x)\)/\((a\ \[Delta])\)]\)}]}], ",", 
            " ", \(in\ units\ of\ 10*10\^\(-15\)\ meters . \
\[IndentingNewLine]The\ distance\ b\ is\ the\ point\ where\ the\ potential\ \
changes\ from\ the\ exponentially\ diffuse\ potential\ to\ the\ Coulomb\ \
potential\), ",", 
            " ", \(in\ units\ of\ 10*10\^\(-15\)\ \(\(meters\)\(.\)\)\)}], 
          " ", "*)"}],
        FontColor->RGBColor[1, 0, 0]], 
      "\[IndentingNewLine]", \(a\  = \ 1;\)}], "\[IndentingNewLine]", \(b\  = 
        1.045;\), "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox[
          RowBox[{"V", 
            StyleBox["0",
              FontFamily->"SubScript VNI"]}]], " ", 
        StyleBox["=",
          FontFamily->"Courier New"], 
        StyleBox[" ",
          FontFamily->"Courier New"], 
        StyleBox["50",
          FontFamily->"Courier New"]}], 
      StyleBox[";",
        FontFamily->"Courier New"]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{\(V\_1\), " ", "=", "  ", 
        RowBox[{\(\((8.98755*10\^9*2*90*\((1.6021*10\^\(-19\))\)\^2/\((b*10\^\
\(-14\))\))\)/\((1.6021*10\^\(-13\))\)\), "+", 
          RowBox[{
            StyleBox[
              RowBox[{"V", 
                StyleBox["0",
                  FontFamily->"SubScript VNI"]}]], 
            StyleBox[" ",
              FontFamily->
                "SubScript VNI"], \(Exp[\((a - 
                    b)\)/\((a\ \[Delta])\)]\)}]}]}], 
      ";"}], "\[IndentingNewLine]", \(\[Delta]\  = \ 
        0.035;\), "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["M",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox["=",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      RowBox[{
        StyleBox["6.645",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        SuperscriptBox[
          StyleBox["10",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], \(-27\)]}]}], "\n", 
    StyleBox[\(Z\  = \ 90\),
      FormatType->StandardForm,
      FontFamily->"Courier New",
      FontSize->14], "\n", 
    StyleBox[\(AA\  = \ 234\),
      FormatType->StandardForm,
      FontFamily->"Courier New",
      FontSize->14], "\n", 
    RowBox[{
      SubscriptBox[
        StyleBox["E",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], "\[Alpha]"], 
      StyleBox["  ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox["=",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox["4.31",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14]}], "\n", 
    RowBox[{
      RowBox[{
        SubscriptBox[
          StyleBox["K",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], "ex"], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox["=",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        RowBox[{
          RowBox[{
            StyleBox["(",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            SuperscriptBox[
              RowBox[{
                StyleBox["(",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["2",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["M",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SubscriptBox[
                    StyleBox["E",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], "\[Alpha]"], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["1.6021",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SuperscriptBox[
                    StyleBox["10",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], \(-13\)]}], 
                StyleBox[")",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}], ".5"], 
            StyleBox[")",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14]}], 
          StyleBox["/",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          RowBox[{
            StyleBox["(",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            RowBox[{
              StyleBox["1.0546",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              SuperscriptBox[
                StyleBox["10",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], \(-34\)]}], 
            StyleBox[")",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14]}]}]}], 
      StyleBox[";",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14]}], "\n", 
    StyleBox[\(Print[\*"\"\<\!\(K\_ex\) = \>\"", K\_ex]\),
      FontSize->14], "\n", 
    RowBox[{
      StyleBox["R",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox["=",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      RowBox[{"b", 
        StyleBox["*",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        SuperscriptBox[
          StyleBox["10",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            
            FontSize->
              14], \(-14\)]}]}], "\[IndentingNewLine]", \(E\_0\  = \ \
\(\((1.05457\ *\ 10\^\(-34\))\)\^2/\((2*6.4\ *\ 10\^\(-27\)\ *\ a\^2\ *\ 
              10\^\(-28\))\)\)/\((1.6021\ *\ 
            10\^\(-13\))\)\), "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{\(\[Epsilon]\_0\), " ", "=", " ", 
        SqrtBox[
          FractionBox[
            StyleBox[
              RowBox[{"V", 
                StyleBox["0",
                  FontFamily->"SubScript VNI"]}]], \(E\_0\)]]}], 
      ";"}], "\n", \(k\  = \ 2*\[Delta]*\[Epsilon]\_0;\), "\n", \(RR\  = \ 
        R/\((10\^\(-14\))\);\), "\[IndentingNewLine]", \(v = \
\[ExponentialE]\^\((\((1 - RR/a)\)/\((2*\[Delta])\))\);\)}], "Input"],

Cell[BoxData[
    \(TraditionalForm\`6.644999999999999`*^-27\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`90\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`234\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`4.31`\)], "Output"],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("\!\(K\_ex\) = \
"\[InvisibleSpace]9.083603495670271`*^14\),
        SequenceForm[ "\!\(K\_ex\) = ", 908360349567027.12],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    \(TraditionalForm\`1.0449999999999999`*^-14\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`0.054231452317466136`\)], "Output"]
}, Open  ]],

Cell[TextData[{
  StyleBox["This portion of the notebook provides an iterative process for \
finding the order n (non-integral) for the Bessel function\n which is the \
solution connecting the spherical Bessel function to the Coulomb function. \
The user provides an initial guess\n for n and calculates ",
    FontFamily->"Arial",
    FontSize->14],
  Cell[BoxData[
      \(\(-2\)*\[Delta]*\((\[Epsilon]'/Tan[\[Epsilon]'])\) + 
        2*\[Delta]*\[Epsilon]\_0*BesselJ[n + 1, k]/BesselJ[n, k]\)]],
  StyleBox[". When the result is the same or\n close enough to the original \
value, the process is finished.",
    FontFamily->"Arial",
    FontSize->14]
}]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(n\  = 1.60726\), "\n", 
    \(\[Epsilon]\_w\  = \ \ n/\((2*\[Delta])\)\), "\n", 
    \(\[Epsilon]'\  = \ \@\(\[Epsilon]\_0\^2\  - \ \[Epsilon]\_w\^2\  + \
V\_1\)\), "\n", 
    \(k\  = \ 2*\[Delta]*\[Epsilon]\_0\)}], "Input"],

Cell[BoxData[
    \(TraditionalForm\`1.60726`\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`22.96085714285714`\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`20.818211255070587`\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`2.1254819670316136`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(-2\)*\[Delta]*\((\[Epsilon]'/Tan[\[Epsilon]'])\) + 
      2*\[Delta]*\[Epsilon]\_0*BesselJ[n + 1, k]/BesselJ[n, k]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`1.6074574467752663`\)], "Output"]
}, Open  ]],

Cell[BoxData[
    RowBox[{"  ", 
      RowBox[{
        RowBox[{
          StyleBox["\[Eta]",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          StyleBox[" ",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          StyleBox["=",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          StyleBox[" ",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          RowBox[{
            StyleBox["0.6300",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox["*",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox["Z",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox["*",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            RowBox[{
              StyleBox["(",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              SuperscriptBox[
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["AA",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["/",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        SubscriptBox[
                          StyleBox["E",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "\[Alpha]"], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox[\((AA + 4)\),
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14]}], 
                      StyleBox[")",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}], ".5"], 
              StyleBox[")",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14]}]}]}], 
        StyleBox[";",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14]}]}]], "Input"],

Cell[BoxData[
    RowBox[{
      RowBox[{\(GR[T_]\), ":=", 
        RowBox[{"Exp", "[", 
          RowBox[{
            RowBox[{\(-2\), "*", "\[Eta]", "*", 
              RowBox[{"(", 
                RowBox[{
                  SuperscriptBox[
                    StyleBox[\((T*\((1 - T)\))\),
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], ".5"], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["+",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["ArcSin",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["[",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox["T",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "0.5"], 
                    StyleBox["]",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["-",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[\(\[Pi]/2\),
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}], 
                StyleBox[")",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}]}], 
            StyleBox["+",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], \(0.25*Log[T/\((1 - T)\)]\), 
            StyleBox["+",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            RowBox[{
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["8",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "2"]}], 
                    StyleBox[" ",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[" ",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[\(12*T\),
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[" ",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["+",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[" ",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["9",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["48",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[\(Sqrt[T]\),
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "1.5"]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}], 
              StyleBox["/",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["(",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["2",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], "\[Eta]"}], ")"}]}], "+", 
            RowBox[{
              RowBox[{
                StyleBox[\((8*T\  - \ 3)\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["64",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["T",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "3"]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}], 
              StyleBox["/",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["(",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                SuperscriptBox[
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["2",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "\[Eta]"}], ")"}], "2"], ")"}]}], "-", 
            
            RowBox[{
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["2048",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "6"]}], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["9216",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "5"]}], 
                    StyleBox["+",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["16128",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "4"]}], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["13440",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "3"]}], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["12240",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "2"]}], "+", \(7560*T\), "-", 
                    "1890"}], ")"}], 
                "/", \((92160*T\^1.5*\((1 - T)\)\^4.5)\)}], 
              "/", \((\((2*\[Eta])\)\^3)\)}], "+", 
            RowBox[{
              StyleBox["3",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["*",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      RowBox[{
                        StyleBox["1024",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "3"]}], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["448",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "2"]}], 
                      StyleBox["+",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[\(208*T\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["39",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], 
                  StyleBox["/",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["8192",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["(",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "2"], 
                        StyleBox[")",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14]}], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((1 - T)\),
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "6"]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SuperscriptBox[
                    RowBox[{
                      StyleBox["(",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["2",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "\[Eta]"}], ")"}], "4"], ")"}]}]}], 
            "-", 
            RowBox[{
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["(",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          RowBox[{
                            StyleBox["262144",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "10"]}], 
                          StyleBox["-",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["1966080",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "9"]}], 
                          StyleBox["+",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["6389760",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "8"]}], 
                          StyleBox["-",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["11714560",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "7"]}]}], 
                        StyleBox[")",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14]}]}], 
                    "-", \((13178880*T\^6 - 9225216*T\^5 + 13520640*T\^4)\), 
                    "-", \((\(-3588480\)*T\^3 + 2487240*T\^2 - 873180*T + 
                        130977)\)}], ")"}], 
                "/", \((10321920*\((T\^2.5)\)*\((1 - T)\)\^7.5)\)}], 
              "/", \((\((2*\[Eta])\)\^5)\)}], "+", 
            RowBox[{
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["(",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        RowBox[{
                          StyleBox["1105920",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "5"]}], 
                        StyleBox["-",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["55296",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "4"]}], 
                        StyleBox["+",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["314624",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "3"]}], 
                        StyleBox["-",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["159552",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "2"]}]}], 
                      StyleBox[")",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], "+", \((45576*T - 5697)\)}], ")"}], 
                "/", \((393216*\((T\^3)\)*\((1 - T)\)\^9)\)}], 
              "/", \((\((2*\[Eta])\)\^6)\)}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
    \(\(GRD[T_]\  := \ \(GR'\)[T];\)\)], "Input"],

Cell[BoxData[
    StyleBox[
      RowBox[{
        RowBox[{\(FR[T_]\), " ", ":=", " ", 
          RowBox[{".5", "*", 
            RowBox[{"Exp", "[", " ", 
              RowBox[{
                RowBox[{"2", "*", "\[Eta]", "*", 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      SuperscriptBox[
                        StyleBox[\((T*\((1 - T)\))\),
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox[".5",
                          FontSize->10]], 
                      StyleBox[" ",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["+",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[" ",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[\(ArcSin[T\^ .5]\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[" ",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[" ",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[\(\[Pi]/2\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], " ", "+", 
                " ", \(0.25*Log[T/\((1 - T)\)]\), "-", " ", 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                      RowBox[{"(", 
                        RowBox[{
                          RowBox[{"8", "*", 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "2"]}], " ", "-", 
                          " ", \(12*T\), " ", "+", " ", "9"}], ")"}], "/", 
                      RowBox[{"(", 
                        RowBox[{
                          StyleBox["48",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox[\(Sqrt[T]\),
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox[\((1 - T)\),
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "1.5"]}], ")"}]}], ")"}], 
                  "/", \((2*\[Eta])\)}], " ", "+", " ", 
                RowBox[{
                  RowBox[{"(", 
                    StyleBox[
                      RowBox[{\((8*T\  - \ 3)\), "/", 
                        RowBox[{"(", 
                          RowBox[{
                            StyleBox["64",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox[\((1 - T)\),
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "3"]}], ")"}]}],
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], 
                  StyleBox["/",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((2*\[Eta])\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "2"], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], "+", " ", 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                      RowBox[{
                        StyleBox["(",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox[
                          RowBox[{
                            RowBox[{
                              StyleBox["2048",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              StyleBox["*",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              SuperscriptBox[
                                StyleBox["T",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], "6"]}], 
                            StyleBox["-",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            RowBox[{
                              StyleBox["9216",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              StyleBox["*",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              SuperscriptBox[
                                StyleBox["T",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], "5"]}], 
                            StyleBox["+",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            RowBox[{
                              StyleBox["16128",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              StyleBox["*",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              SuperscriptBox[
                                StyleBox["T",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], "4"]}], 
                            StyleBox["-",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            RowBox[{
                              StyleBox["13440",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              StyleBox["*",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              SuperscriptBox[
                                StyleBox["T",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], "3"]}], 
                            StyleBox["-",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            RowBox[{
                              StyleBox["12240",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              StyleBox["*",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              SuperscriptBox[
                                StyleBox["T",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], "2"]}], "+", \(7560*T\), "-",
                             "1890"}],
                          FontSize->14], 
                        StyleBox[")",
                          FontSize->14]}], 
                      StyleBox["/",
                        FontSize->14], 
                      StyleBox[\((92160*T\^1.5*\((1 - T)\)\^4.5)\),
                        FontSize->14]}], 
                    StyleBox[")",
                      FontSize->14]}], 
                  StyleBox["/",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((2*\[Eta])\),
                        FontSize->14], 
                      StyleBox["3",
                        FontSize->10]], 
                    StyleBox[")",
                      FontSize->14]}]}], "+", 
                RowBox[{
                  RowBox[{
                    StyleBox["(",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["3",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox[
                          RowBox[{
                            StyleBox["(",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            RowBox[{
                              RowBox[{
                                StyleBox["1024",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], 
                                StyleBox["*",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], 
                                SuperscriptBox[
                                  StyleBox["T",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], "3"]}], 
                              StyleBox["-",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              RowBox[{
                                StyleBox["448",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], 
                                StyleBox["*",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], 
                                SuperscriptBox[
                                  StyleBox["T",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], "2"]}], 
                              StyleBox["+",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              StyleBox[\(208*T\),
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              StyleBox["-",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              StyleBox["39",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14]}], 
                            StyleBox[")",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14]}],
                          FontSize->14], 
                        StyleBox["/",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["(",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox[
                            RowBox[{
                              StyleBox["8192",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              StyleBox["*",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              RowBox[{
                                StyleBox["(",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], 
                                SuperscriptBox[
                                  StyleBox["T",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], "2"], 
                                StyleBox[")",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14]}], 
                              StyleBox["*",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              SuperscriptBox[
                                StyleBox[\((1 - T)\),
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], "6"]}],
                            FontSize->14], 
                          StyleBox[")",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14]}]}]}], 
                    StyleBox[")",
                      FontSize->14]}], 
                  StyleBox["/",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((2*\[Eta])\),
                        FontSize->14], 
                      StyleBox["4",
                        FontSize->10]], 
                    StyleBox[")",
                      FontSize->14]}]}], "+", 
                RowBox[{
                  RowBox[{
                    StyleBox["(",
                      FontSize->14], 
                    RowBox[{
                      RowBox[{
                        StyleBox["(",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox[
                          RowBox[{
                            RowBox[{
                              StyleBox["-",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              RowBox[{
                                StyleBox["(",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], 
                                RowBox[{
                                  RowBox[{
                                    StyleBox["262144",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], 
                                    StyleBox["*",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], 
                                    SuperscriptBox[
                                      StyleBox["T",
                                        FormatType->StandardForm,
                                        FontFamily->"Courier New",
                                        FontSize->14], "10"]}], 
                                  StyleBox["-",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], 
                                  RowBox[{
                                    StyleBox["1966080",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], 
                                    StyleBox["*",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], 
                                    SuperscriptBox[
                                      StyleBox["T",
                                        FormatType->StandardForm,
                                        FontFamily->"Courier New",
                                        FontSize->14], "9"]}], 
                                  StyleBox["+",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], 
                                  RowBox[{
                                    StyleBox["6389760",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], 
                                    StyleBox["*",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], 
                                    SuperscriptBox[
                                      StyleBox["T",
                                        FormatType->StandardForm,
                                        FontFamily->"Courier New",
                                        FontSize->14], "8"]}], 
                                  StyleBox["-",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], 
                                  RowBox[{
                                    StyleBox["11714560",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], 
                                    StyleBox["*",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], 
                                    SuperscriptBox[
                                      StyleBox["T",
                                        FormatType->StandardForm,
                                        FontFamily->"Courier New",
                                        FontSize->14], "7"]}]}], 
                                StyleBox[")",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14]}]}], "-", 
                            RowBox[{
                              StyleBox["(",
                                FontSize->14], 
                              RowBox[{
                                RowBox[{
                                  StyleBox["13178880",
                                    FontSize->14], 
                                  StyleBox["*",
                                    FontSize->14], 
                                  SuperscriptBox[
                                    StyleBox["T",
                                      FontSize->14], 
                                    StyleBox["6",
                                      FontSize->10]]}], 
                                StyleBox["-",
                                  FontSize->14], 
                                RowBox[{
                                  StyleBox["9225216",
                                    FontSize->14], 
                                  StyleBox["*",
                                    FontSize->14], 
                                  SuperscriptBox[
                                    StyleBox["T",
                                      FontSize->14], 
                                    StyleBox["5",
                                      FontSize->10]]}], 
                                StyleBox["+",
                                  FontSize->14], 
                                RowBox[{
                                  StyleBox["13520640",
                                    FontSize->14], 
                                  StyleBox["*",
                                    FontSize->14], 
                                  SuperscriptBox[
                                    StyleBox["T",
                                      FontSize->14], 
                                    StyleBox["4",
                                      FontSize->10]]}]}], 
                              StyleBox[")",
                                FontSize->14]}], 
                            StyleBox["-",
                              FontSize->14], 
                            RowBox[{
                              StyleBox["(",
                                FontSize->14], 
                              RowBox[{
                                RowBox[{
                                  StyleBox[\(-3588480\),
                                    FontSize->14], 
                                  StyleBox["*",
                                    FontSize->14], 
                                  SuperscriptBox[
                                    StyleBox["T",
                                      FontSize->14], 
                                    StyleBox["3",
                                      FontSize->10]]}], 
                                StyleBox["+",
                                  FontSize->14], 
                                RowBox[{
                                  StyleBox["2487240",
                                    FontSize->14], 
                                  StyleBox["*",
                                    FontSize->14], 
                                  SuperscriptBox[
                                    StyleBox["T",
                                      FontSize->14], 
                                    StyleBox["2",
                                      FontSize->10]]}], 
                                StyleBox["-",
                                  FontSize->14], 
                                StyleBox[\(873180*T\),
                                  FontSize->14], 
                                StyleBox["+",
                                  FontSize->14], 
                                StyleBox["130977",
                                  FontSize->14]}], 
                              StyleBox[")",
                                FontSize->14]}]}],
                          FontSize->14], 
                        StyleBox[")",
                          FontSize->14]}], 
                      StyleBox["/",
                        FontSize->14], 
                      StyleBox[
                        RowBox[{"(", 
                          RowBox[{
                            StyleBox["10321920",
                              FontSize->14], 
                            StyleBox["*",
                              FontSize->14], 
                            RowBox[{
                              StyleBox["(",
                                FontSize->14], 
                              SuperscriptBox[
                                StyleBox["T",
                                  FontSize->14], 
                                StyleBox["2.5",
                                  FontSize->10]], 
                              StyleBox[")",
                                FontSize->14]}], 
                            StyleBox["*",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox[\((1 - T)\),
                                FontSize->14], 
                              StyleBox[
                                RowBox[{
                                  StyleBox["7.",
                                    FontSize->10], "5"}]]]}], ")"}],
                        FontSize->14]}], 
                    StyleBox[")",
                      FontSize->14]}], 
                  StyleBox["/",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((2*\[Eta])\),
                        FontSize->14], 
                      StyleBox["5",
                        FontSize->10]], 
                    StyleBox[")",
                      FontSize->14]}]}], "+", 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                      RowBox[{
                        StyleBox["(",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox[
                          RowBox[{
                            RowBox[{
                              StyleBox["(",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              RowBox[{
                                RowBox[{
                                  StyleBox["1105920",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], 
                                  StyleBox["*",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], 
                                  SuperscriptBox[
                                    StyleBox["T",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], "5"]}], 
                                StyleBox["-",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], 
                                RowBox[{
                                  StyleBox["55296",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], 
                                  StyleBox["*",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], 
                                  SuperscriptBox[
                                    StyleBox["T",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], "4"]}], 
                                StyleBox["+",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], 
                                RowBox[{
                                  StyleBox["314624",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], 
                                  StyleBox["*",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], 
                                  SuperscriptBox[
                                    StyleBox["T",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], "3"]}], 
                                StyleBox["-",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], 
                                RowBox[{
                                  StyleBox["159552",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], 
                                  StyleBox["*",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], 
                                  SuperscriptBox[
                                    StyleBox["T",
                                      FormatType->StandardForm,
                                      FontFamily->"Courier New",
                                      FontSize->14], "2"]}]}], 
                              StyleBox[")",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14]}], 
                            StyleBox["+",
                              FontSize->14], 
                            StyleBox[\((45576*T - 5697)\),
                              FontSize->14]}],
                          FontSize->14], 
                        StyleBox[")",
                          FontSize->14]}], 
                      StyleBox["/",
                        FontSize->14], 
                      StyleBox[
                        RowBox[{"(", 
                          RowBox[{
                            StyleBox["393216",
                              FontSize->14], 
                            StyleBox["*",
                              FontSize->14], 
                            RowBox[{
                              StyleBox["(",
                                FontSize->14], 
                              SuperscriptBox[
                                StyleBox["T",
                                  FontSize->14], 
                                StyleBox["3",
                                  FontSize->10]], 
                              StyleBox[")",
                                FontSize->14]}], 
                            StyleBox["*",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox[\((1 - T)\),
                                FontSize->14], 
                              StyleBox["9",
                                FontSize->10]]}], ")"}],
                        FontSize->14]}], 
                    StyleBox[")",
                      FontSize->14]}], "/", 
                  RowBox[{"(", 
                    SuperscriptBox[
                      StyleBox[\((2*\[Eta])\),
                        FontSize->14], 
                      StyleBox["6",
                        FontSize->10]], ")"}]}]}], "]"}]}]}], ";"}],
      FormatType->StandardForm,
      FontFamily->"Courier New",
      FontSize->14]], "Input"],

Cell[BoxData[
    \(\(FRD[T_]\  := \ \(FR'\)[T];\)\)], "Input"],

Cell[BoxData[
    RowBox[{
      StyleBox[\( (*\ Having\ found\ n\ in\ the\ above\ procedure, \ 
          we\ now\ start\ a\ loop\ for\ Newton - 
            Raphson\ iteration\ to\ find\ the\ radius\ R\ by\ matching\ the\ \
logarithmic\ derivatives\ for\ the\ non - 
            integral\ order\ Bessel\ function\ and\ the\ Coulomb\ \
wavefunction\ *) \),
        FontColor->RGBColor[1, 0, 1]], 
      "\[IndentingNewLine]", \(TES\  = 1;\)}]], "Input"],

Cell[BoxData[
    RowBox[{
      RowBox[{
        StyleBox["While",
          FontSize->14], 
        StyleBox["[",
          FontSize->14], 
        RowBox[{
          RowBox[{
            StyleBox["TES",
              FontSize->14], 
            StyleBox[">",
              FontSize->14], 
            FractionBox[
              StyleBox["1",
                FontSize->14], 
              SuperscriptBox[
                StyleBox["10",
                  FontSize->14], 
                StyleBox["20",
                  FontSize->10]]]}], ",", "\[IndentingNewLine]", 
          RowBox[{
            RowBox[{
              SubscriptBox[
                StyleBox["\[Rho]",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], "e"], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                SubscriptBox[
                  StyleBox["K",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], "ex"], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["R",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            "\[IndentingNewLine]", \(RR\  = R/\((10\^\(-14\))\)\), ";", 
            "\[IndentingNewLine]", \(v = \[ExponentialE]\^\((\((1 - \
RR/a)\)/\((2*\[Delta])\))\)\), ";", "\[IndentingNewLine]", 
            StyleBox[\(T\  = \ \[Rho]\_e/\((2*\[Eta])\)\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\[IndentingNewLine]", 
            
            StyleBox[\( (*\ When\ T\ is\ greater\ than\ 1, \ 
                the\ Riccati\ method\ of\ expanding\ the\ Coulomb\ \
wavefunction\ is\ invalid\ \((Froberg, \ 1955)\), \ 
                so\ an\ error\ message\ is\ printed\ in\ that\ case\ *) \),
              FontColor->RGBColor[1, 0, 1]], 
            "\[IndentingNewLine]", \(If[T > 1, \ Print["\<T = \>", T]]\), ";",
             "\n", 
            StyleBox[\(FOP\  = \ FRD[T]/\((2*\[Eta])\)\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            StyleBox[\(GOP\  = \ GRD[T]/\((2*\[Eta])\)\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\[IndentingNewLine]", 
            
            StyleBox[\( (*\ 
                Find\ the\ Wronskian\ as\ a\ check\ on\ the\ accuracy\ *) \),
              FontColor->RGBColor[1, 0, 1]], "\n", 
            StyleBox[\(W\  = \ GR[T]*FOP\  - \ FR[T]*GOP\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["If",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["[",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  StyleBox[\(Abs[1 - W]\),
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[">",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SuperscriptBox[
                    StyleBox["10",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], \(-4\)]}], 
                StyleBox[",",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[\(Print["\<W = \>", W]\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}], 
              StyleBox["]",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\[IndentingNewLine]", 
            
            StyleBox[\(GOPP\  = \ \(-GR[
                      T]\)*\((1\  - \ \[Eta]*2/\[Rho]\_e)\)\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\[IndentingNewLine]", 
            RowBox[{
              StyleBox["FN",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  SubscriptBox[
                    StyleBox["K",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], "ex"], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[\(GOP/GR[T]\),
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  RowBox[{
                    StyleBox["1",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["/",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["2",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "\[Delta]", "*", "a", 
                        "*", \(10\^\(-14\)\)}], ")"}]}], 
                  "*", \((n - 
                      k*v*BesselJ[n + 1, k*v]/BesselJ[n, k*v])\)}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["FNP",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      RowBox[{
                        SubscriptBox[
                          StyleBox["K",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "ex"], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox[\(GOPP/GR[T]\),
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14]}], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        SubscriptBox[
                          StyleBox["K",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "ex"], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["GOP",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["GOP",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["/",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["(",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox[\(GR[T]\),
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "2"], 
                            StyleBox[")",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14]}]}]}]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SubscriptBox[
                    StyleBox["K",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], "ex"]}], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                      StyleBox["1",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["/",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["(",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["2",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "\[Delta]", "*", "a", 
                          "*", \(10\^\(-14\)\)}], ")"}]}], ")"}], 
                  "*", \((\((k\^2*
                          v\^2/\((2*\[Delta]*a*10\^\(-14\)*
                                BesselJ[n, k*v])\))\)*\((\((2/\((k*v)\))\)*
                            BesselJ[n + 1, 
                              k*v] + \((BesselJ[n + 1, k*v])\)\^2/
                            BesselJ[n, k*v] - BesselJ[n + 2, k*v])\))\)}]}]}],
             
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            StyleBox[\(RP\  = \ R\  - \ FN/FNP\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            StyleBox[\(TES\  = \ Abs[RP - R]\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\[IndentingNewLine]", 
            StyleBox[\(R\  = \ RP\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], ";"}]}], 
        StyleBox["]",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14]}], "\n", 
      StyleBox[\( (*\ end\ of\ Newton - Raphson\ iteration\ loop\ *) \),
        FontColor->RGBColor[1, 0, 1]]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Print["\<R = \>", R]\)], "Input"],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("R = "\[InvisibleSpace]1.0449896205694519`*^-14\),
        SequenceForm[ "R = ", .10449896205694519*^-13],
        Editable->False], TraditionalForm]], "Print"]
}, Open  ]],

Cell[BoxData[
    RowBox[{
      RowBox[{
        StyleBox["B",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox["=",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        RowBox[{
          RowBox[{
            StyleBox["(",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            RowBox[{
              RowBox[{
                SubscriptBox[
                  StyleBox["K",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], "ex"], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["RP",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox[\(GR[T]*GOPP\),
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox["GOP",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "2"]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}], 
              StyleBox["+",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[\(GR[T]*GOP\),
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14]}], 
            StyleBox[")",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14]}], 
          StyleBox["/",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          RowBox[{
            StyleBox["(",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            SuperscriptBox[
              StyleBox[\(GR[T]\),
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], "2"], 
            StyleBox[")",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14]}]}]}], 
      StyleBox[";",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14]}]], "Input"],

Cell[BoxData[
    RowBox[{
      RowBox[{
        StyleBox["CC",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox["=",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        RowBox[{
          StyleBox["B",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          StyleBox["*",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          RowBox[{
            RowBox[{
              RowBox[{
                StyleBox["(",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                SuperscriptBox[
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["2",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["M",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["/",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["(",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            SubscriptBox[
                              StyleBox["E",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "\[Alpha]"], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["1.6021",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox[" ",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["10",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], \(-13\)]}], 
                          StyleBox[")",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14]}]}]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], ".5"], 
                StyleBox[")",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}], 
              StyleBox["/",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["(",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["1.0546",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SuperscriptBox[
                    StyleBox["10",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], \(-34\)]}], 
                StyleBox[")",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}]}], 
            StyleBox["/",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox["4",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14]}]}]}], 
      StyleBox[";",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14]}]], "Input"],

Cell[BoxData[
    \(\(x\  = \ 
        k*\[ExponentialE]\^\(\((1 - \
R/\((a*10\^\(-14\))\))\)\/\(2*\[Delta]\)\);\)\)], "Input"],

Cell[BoxData[
    \(\(\[Nu] = n;\)\)], "Input"],

Cell[BoxData[
    \(\(Q = \ \[ExponentialE]\^\(\((1 - \
R/\((a*10\^\(-14\))\))\)/2*\[Delta]\)*\((1/
                x\  + \ \((\(\(\ \)\(\[Nu]\/x*BesselJ[\[Nu], x]\  - \ \
BesselJ[\[Nu] + 1, x]\)\)\/\((BesselJ[\[Nu], x])\)\^2 - \ 
                    1\/\(x*BesselJ[\[Nu], x]\))\)*\((\(2\^\(-\[Nu]\)\ \
*PolyGamma[\[Nu] + 1]*\ x\^\[Nu]\)\/Gamma[\[Nu] + 1] - \(2\^\(\(-\[Nu]\) - \
2\)\ *PolyGamma[\[Nu] + 2]*\ x\^\(\[Nu] + 2\)\)\/Gamma[\[Nu] + 2] + \
\(2\^\(\(-\[Nu]\) - 4\)\ *PolyGamma[\[Nu] + 3]*\ x\^\(\[Nu] + 4\)\)\/Gamma[\
\[Nu] + 3] - \(2\^\(\(-\[Nu]\) - 6\)\ *PolyGamma[\[Nu] + 4]*\ x\^\(\[Nu] + \
6\)\)\/Gamma[\[Nu] + 4] + \(2\^\(\(-\[Nu]\) - 8\)\ *PolyGamma[\[Nu] + 5]*\ \
x\^\(\[Nu] + 8\)\)\/Gamma[\[Nu] + 5] - \(2\^\(\(-\[Nu]\) - 10\)\ *PolyGamma[\
\[Nu] + 6]*\ x\^\(\[Nu] + 10\)\)\/Gamma[\[Nu] + 6] + \(2\^\(\(-\[Nu]\) - \
12\)*PolyGamma[\[Nu] + 7]*\ x\^\(\[Nu] + 12\)\)\/Gamma[\[Nu] + 7] - \
\(2\^\(\(-\[Nu]\) - 14\)\ *PolyGamma[\[Nu] + 8]*\ x\^\(\[Nu] + 14\)\)\/Gamma[\
\[Nu] + 8] + \(2\^\(\(-\[Nu]\) - 16\)\ *PolyGamma[\[Nu] + 9]*\ x\^\(\[Nu] + \
16\)\)\/Gamma[\[Nu] + 9] - \(2\^\(\(-\[Nu]\) - 18\)\ *PolyGamma[\[Nu] + 10]*\ \
x\^\(\[Nu] + 18\)\)\/Gamma[\[Nu] + 10] + \(2\^\(\(-\[Nu]\) - 20\)\ \
*PolyGamma[\[Nu] + 11]*\ x\^\(\[Nu] + 20\)\)\/Gamma[\[Nu] + 11] - \(2\^\(\(-\
\[Nu]\) - 22\)\ *PolyGamma[\[Nu] + 12]*\ x\^\(\[Nu] + 22\)\)\/Gamma[\[Nu] + \
12] + \(2\^\(\(-\[Nu]\) - 24\)\ *PolyGamma[\[Nu] + 13]*\ x\^\(\[Nu] + \
24\)\)\/Gamma[\[Nu] + 13] - \(2\^\(\(-\[Nu]\) - 26\)\ *PolyGamma[\[Nu] + 14]*\
\ x\^\(\[Nu] + 26\)\)\/Gamma[\[Nu] + 14] + \(2\^\(\(-\[Nu]\) - \
28\)*PolyGamma[\[Nu] + 15]*\ x\^\(\[Nu] + 28\)\)\/Gamma[\[Nu] + \
15])\))\);\)\)], "Input"],

Cell[BoxData[
    StyleBox[\( (*\ Calculate\ the\ decay\ constant\ *) \),
      FontColor->RGBColor[1, 0, 1]]], "Input"],

Cell[BoxData[
    RowBox[{
      RowBox[{
        StyleBox["\[Lambda]",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox["=",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        RowBox[{
          RowBox[{
            StyleBox["(",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            RowBox[{
              SubscriptBox[
                StyleBox["K",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], "ex"], 
              StyleBox["/",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["(",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                      StyleBox["CC",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["+",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        FractionBox[\(k*\[Delta]*M*a*10\^\(-14\)\), 
                          SuperscriptBox[
                            RowBox[{"(", 
                              RowBox[{
                                StyleBox["1.0546",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], 
                                StyleBox[" ",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], 
                                SuperscriptBox[
                                  StyleBox["10",
                                    FormatType->StandardForm,
                                    FontFamily->"Courier New",
                                    FontSize->14], \(-34\)]}], ")"}], "2"]], 
                        "*", "Q"}]}], ")"}], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["1.0546",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[" ",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["10",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], \(-34\)]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], 
                StyleBox[")",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}]}], 
            StyleBox[")",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14]}], 
          StyleBox["/",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          StyleBox[\((GR[T]*GR[T])\),
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14]}]}], 
      StyleBox[";",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Print["\<\[Lambda] = \>", \[Lambda]]\)], "Input"],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("\[Lambda] = \
"\[InvisibleSpace]1.695603496537979`*^-13\),
        SequenceForm[ "\[Lambda] = ", .16956034965379789*^-12],
        Editable->False], TraditionalForm]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(V\_1\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`38.62467811042563`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\((8.98755*10\^9*2*90*\((1.6021*10\^\(-19\))\)\^2/\((b*10\^\(-14\))\))\)\
/\((1.6021*10\^\(-13\))\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`24.802025778947378`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    RowBox[{
      StyleBox[\( (*\ 
          Print\ the\ radius\ resulting\ from\ the\ matching\ *) \),
        FontColor->RGBColor[1, 0, 1]], 
      "\[IndentingNewLine]", \(Print["\<R = \>", R]\)}]], "Input"],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("R = "\[InvisibleSpace]1.0449896205694519`*^-14\),
        SequenceForm[ "R = ", .10449896205694519*^-13],
        Editable->False], TraditionalForm]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Q\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`1.1231713485362567`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(CC\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(-2.7857944592357696`*^26\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(k\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`2.1254819670316136`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(M\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`6.644999999999999`*^-27\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\[Delta]\)], "Input",
  GeneratedCell->True],

Cell[BoxData[
    \(TraditionalForm\`0.035`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(a\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`1\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\[Epsilon]'\  = \ \@\(\[Epsilon]\_0\^2\  - \ \[Epsilon]\_w\^2\  + \
V\_1\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`20.818211255070587`\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\(h[\[Rho]_] := \ \((\((\[Rho])\)\^0.5)\) 
          BesselJ[0.5, \[Epsilon]'\ *\[Rho]];\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(h[1]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0.16121249384777325`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(BesselJ[n, k]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0.4828137026778856`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(h[1]/BesselJ[n, k]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0.33390206813439993`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\[Integral]\_0\%1\(\((\((\((\[Rho])\)\^0.5)\) 
                BesselJ[
                  0.5, \[Epsilon]'\ *\[Rho]])\)\^2\) \
\[DifferentialD]\[Rho]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0.015552306699487163`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(N[\[Integral]\_1\%10\(\((0.334227)\)\^2\) \(\((BesselJ[n, 
                  k*E\^\(\((1 - \[Rho])\)/\((2*\[Delta])\)\)])\)\^2\) \
\[DifferentialD]\[Rho]]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0.000842111357707393`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(1/\@\(0.015553 +  .000842111\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`7.809852277779218`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(7.80985*\((0.334227)\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`2.61026273595`\)], "Output"]
}, Open  ]],

Cell[BoxData[
    RowBox[{\(GR[T_]\), ":=", 
      RowBox[{\((8.51346*10\^\(-12\))\), \(\((2/\((a*10\^\(-14\))\))\)\^0.5\),
         "*", \((\((2*\[Eta]*T)\)/K\_ex)\), "*", 
        RowBox[{"Exp", "[", 
          RowBox[{
            RowBox[{\(-2\), "*", "\[Eta]", "*", 
              RowBox[{"(", 
                RowBox[{
                  SuperscriptBox[
                    StyleBox[\((T*\((1 - T)\))\),
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], ".5"], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["+",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["ArcSin",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["[",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox["T",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "0.5"], 
                    StyleBox["]",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["-",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[" ",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[\(\[Pi]/2\),
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}], 
                StyleBox[")",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}]}], 
            StyleBox["+",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], \(0.25*Log[T/\((1 - T)\)]\), 
            StyleBox["+",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            RowBox[{
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["8",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "2"]}], 
                    StyleBox[" ",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[" ",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[\(12*T\),
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[" ",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["+",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[" ",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["9",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["48",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[\(Sqrt[T]\),
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "1.5"]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}], 
              StyleBox["/",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["(",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["2",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], "\[Eta]"}], ")"}]}], "+", 
            RowBox[{
              RowBox[{
                StyleBox[\((8*T\  - \ 3)\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["64",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["T",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "3"]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}], 
              StyleBox["/",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["(",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                SuperscriptBox[
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["2",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "\[Eta]"}], ")"}], "2"], ")"}]}], "-", 
            
            RowBox[{
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["2048",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "6"]}], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["9216",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "5"]}], 
                    StyleBox["+",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["16128",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "4"]}], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["13440",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "3"]}], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["12240",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "2"]}], "+", \(7560*T\), "-", 
                    "1890"}], ")"}], 
                "/", \((92160*T\^1.5*\((1 - T)\)\^4.5)\)}], 
              "/", \((\((2*\[Eta])\)\^3)\)}], "+", 
            RowBox[{
              StyleBox["3",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["*",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      RowBox[{
                        StyleBox["1024",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "3"]}], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["448",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "2"]}], 
                      StyleBox["+",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[\(208*T\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["39",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], 
                  StyleBox["/",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["8192",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["(",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "2"], 
                        StyleBox[")",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14]}], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((1 - T)\),
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "6"]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SuperscriptBox[
                    RowBox[{
                      StyleBox["(",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["2",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "\[Eta]"}], ")"}], "4"], ")"}]}]}], 
            "-", 
            RowBox[{
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["(",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          RowBox[{
                            StyleBox["262144",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "10"]}], 
                          StyleBox["-",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["1966080",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "9"]}], 
                          StyleBox["+",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["6389760",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "8"]}], 
                          StyleBox["-",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["11714560",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "7"]}]}], 
                        StyleBox[")",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14]}]}], 
                    "-", \((13178880*T\^6 - 9225216*T\^5 + 13520640*T\^4)\), 
                    "-", \((\(-3588480\)*T\^3 + 2487240*T\^2 - 873180*T + 
                        130977)\)}], ")"}], 
                "/", \((10321920*\((T\^2.5)\)*\((1 - T)\)\^7.5)\)}], 
              "/", \((\((2*\[Eta])\)\^5)\)}], "+", 
            RowBox[{
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["(",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        RowBox[{
                          StyleBox["1105920",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "5"]}], 
                        StyleBox["-",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["55296",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "4"]}], 
                        StyleBox["+",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["314624",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "3"]}], 
                        StyleBox["-",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["159552",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "2"]}]}], 
                      StyleBox[")",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], "+", \((45576*T - 5697)\)}], ")"}], 
                "/", \((393216*\((T\^3)\)*\((1 - T)\)\^9)\)}], 
              "/", \((\((2*\[Eta])\)\^6)\)}]}], "]"}]}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(TR = \ R*K\_ex/\((2*\[Eta])\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0.17525736425224914`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(GR[TR]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0.6036908828782903`\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\(gt[\[Rho]_]\  := 
        2.61006*BesselJ[n, 
              k*E\^\(\((1 - \[Rho])\)/\((2*\[Delta])\)\)]/\[Rho];\)\)], \
"Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\[Rho]R\  = R/10\^\(-14\)\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(General::"spell1"\), \(\(:\)\(\ \)\), "\<\"Possible spelling \
error: new symbol name \\\"\\!\\(TraditionalForm\\`\[Rho]R\\)\\\" is similar \
to existing symbol \\\"\\!\\(TraditionalForm\\`\[Rho]\\)\\\".\"\>"}], 
      TraditionalForm]], "Message"],

Cell[BoxData[
    \(TraditionalForm\`1.044989620569452`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(gt[\[Rho]R]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0.6037725115844076`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(0.603888/\((7.09333*10\^10)\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`8.513462647303876`*^-12\)], "Output"]
}, Open  ]],

Cell[BoxData[{\(g[\[Rho]_] := 
        Which[\[Rho] < 1, \ \((7.80923)\)*\((\((\[Rho])\)\^0.5)\) 
            BesselJ[0.5, \[Epsilon]'\ *\[Rho]], 
          1 \[LessEqual] \[Rho] \[LessEqual] \((R/10\^\(-14\))\), 
          2.61006*BesselJ[n, 
                k*E\^\(\((1 - \[Rho])\)/\((2*\[Delta])\)\)]/\[Rho], \
\((R/\((a*10\^\(-14\))\))\) \[LessEqual] \[Rho], 
          GR[K\_ex\ \[Rho]*a*10\^\(-14\)/\((2*\[Eta])\)]];\), "\n", 
    RowBox[{
      RowBox[{\(fV[\[Rho]_]\), ":=", 
        RowBox[{"Which", "[", 
          RowBox[{\(\[Rho] < 1\), ",", 
            RowBox[{"-", 
              StyleBox[
                RowBox[{"V", 
                  StyleBox["0",
                    FontFamily->"SubScript VNI"]}]]}], ",", 
            "\[IndentingNewLine]", \(1 \[LessEqual] \[Rho] \[LessEqual] b\), 
            ",", " ", 
            RowBox[{\(V\_1\), " ", "-", 
              RowBox[{
                StyleBox[
                  RowBox[{"V", 
                    StyleBox["0",
                      FontFamily->"SubScript VNI"]}]], 
                StyleBox[" ",
                  
                  FontFamily->
                    "SubScript VNI"], \(Exp[\((1 - \[Rho])\)/\((\ \
\[Delta])\)]\)}]}], ",", \(\[Rho] > b\), 
            ",", \(\((8.98755*10\^9*2*90*\((1.6021*10\^\(-19\))\)\^2/\((\[Rho]\
*10\^\(-14\))\))\)/\((1.6021*10\^\(-13\))\)\)}], "]"}]}], ";"}], "\n", 
    RowBox[{
      RowBox[{"Plot", "[", 
        RowBox[{\({fV[\[Rho]], 10*g[\[Rho]]}\), ",", \({\[Rho], 0.01, 2}\), 
          ",", \(PlotRange \[Rule] All\), ",", 
          RowBox[{"PlotLabel", "\[Rule]", "\"\<\!\(\*
StyleBox[\\\"Wavefunction\\\",\\nFontFamily->\\\"Arial\\\",\\nFontSize->24]\)\
\!\(\*
StyleBox[\\\"\[Times]\\\",\\nFontFamily->\\\"Arial\\\",\\nFontSize->24]\)\!\(\
\*
StyleBox[\\\"10\\\",\\nFontFamily->\\\"Arial\\\",\\nFontSize->24]\)\!\(\*
StyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\",\\nFontSize->24]\)\!\(\*
StyleBox[\\\"and\\\",\\nFontFamily->\\\"Arial\\\",\\nFontSize->24]\)\!\(\*
StyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\",\\nFontSize->24]\)\!\(\*
StyleBox[\\\"Potential\\\",\\nFontFamily->\\\"Arial\\\",\\nFontSize->24]\)\!\(\
\*
StyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\",\\nFontSize->24]\)\!\(\*
StyleBox[\\\"versus\\\",\\nFontFamily->\\\"Arial\\\",\\nFontSize->24]\)\!\(\*
StyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\",\\nFontSize->24]\)\!\(\*
StyleBox[\\\"Distance\\\",\\nFontFamily->\\\"Arial\\\",\\nFontSize->24]\)\>\"\
"}], ",", 
          RowBox[{"AxesLabel", "\[Rule]", 
            RowBox[{"{", 
              RowBox[{"\[Rho]", 
                StyleBox[" ",
                  FontSize->16], 
                StyleBox[",",
                  FontSize->16], \(psi[V]\)}], "}"}]}], 
          ",", \(PlotStyle \[Rule] {RGBColor[1, 0, 0], RGBColor[0, 1, 0]}\), 
          ",", \(TextStyle \[Rule] {FontSize \[Rule] 24}\)}], "]"}], 
      ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(W\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0.999999992506674`\)], "Output"]
}, Open  ]]
}, Open  ]]
},
FrontEndVersion->"4.0 for Microsoft Windows",
ScreenRectangle->{{0, 1024}, {0, 695}},
WindowSize->{562, 319},
WindowMargins->{{0, Automatic}, {Automatic, 0}}
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1739, 51, 174, 6, 95, "Section"],
Cell[1916, 59, 12788, 348, 1897, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[14741, 412, 102, 5, 53, "Section"],
Cell[14846, 419, 8497, 242, 250, "Input"],

Cell[CellGroupData[{
Cell[23368, 665, 9712, 279, 581, "Input"],
Cell[33083, 946, 74, 1, 30, "Output"],
Cell[33160, 949, 53, 1, 29, "Output"],
Cell[33216, 952, 54, 1, 29, "Output"],
Cell[33273, 955, 56, 1, 29, "Output"],
Cell[33332, 958, 228, 5, 27, "Print"],
Cell[33563, 965, 75, 1, 30, "Output"],
Cell[33641, 968, 72, 1, 29, "Output"]
}, Open  ]],
Cell[33728, 972, 657, 14, 152, InheritFromParent],

Cell[CellGroupData[{
Cell[34410, 990, 245, 5, 93, "Input"],
Cell[34658, 997, 59, 1, 29, "Output"],
Cell[34720, 1000, 69, 1, 29, "Output"],
Cell[34792, 1003, 70, 1, 29, "Output"],
Cell[34865, 1006, 70, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[34972, 1012, 149, 2, 30, "Input"],
Cell[35124, 1016, 70, 1, 29, "Output"]
}, Open  ]],
Cell[35209, 1020, 3403, 91, 30, "Input"],
Cell[38615, 1113, 28823, 667, 318, "Input"],
Cell[67441, 1782, 63, 1, 30, "Input"],
Cell[67507, 1785, 36409, 750, 330, "Input"],
Cell[103919, 2537, 63, 1, 30, "Input"],
Cell[103985, 2540, 454, 9, 130, "Input"],
Cell[104442, 2551, 15807, 389, 621, "Input"],

Cell[CellGroupData[{
Cell[120274, 2944, 53, 1, 30, "Input"],
Cell[120330, 2947, 213, 4, 26, "Print"]
}, Open  ]],
Cell[120558, 2954, 3528, 100, 30, "Input"],
Cell[124089, 3056, 5410, 137, 31, "Input"],
Cell[129502, 3195, 127, 3, 42, "Input"],
Cell[129632, 3200, 47, 1, 30, "Input"],
Cell[129682, 3203, 1673, 24, 612, "Input"],
Cell[131358, 3229, 120, 2, 30, "Input"],
Cell[131481, 3233, 4535, 116, 70, "Input"],

Cell[CellGroupData[{
Cell[136041, 3353, 69, 1, 30, "Input"],
Cell[136113, 3356, 230, 5, 26, "Print"]
}, Open  ]],

Cell[CellGroupData[{
Cell[136380, 3366, 37, 1, 30, "Input"],
Cell[136420, 3369, 69, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[136526, 3375, 132, 2, 32, "Input"],
Cell[136661, 3379, 70, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[136768, 3385, 225, 5, 50, "Input"],
Cell[136996, 3392, 213, 4, 26, "Print"]
}, Open  ]],

Cell[CellGroupData[{
Cell[137246, 3401, 34, 1, 30, "Input"],
Cell[137283, 3404, 70, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[137390, 3410, 35, 1, 30, "Input"],
Cell[137428, 3413, 79, 1, 30, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[137544, 3419, 34, 1, 30, "Input"],
Cell[137581, 3422, 70, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[137688, 3428, 34, 1, 30, "Input"],
Cell[137725, 3431, 74, 1, 30, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[137836, 3437, 64, 2, 30, "Input"],
Cell[137903, 3441, 57, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[137997, 3447, 34, 1, 30, "Input"],
Cell[138034, 3450, 52, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[138123, 3456, 107, 2, 33, "Input"],
Cell[138233, 3460, 70, 1, 29, "Output"]
}, Open  ]],
Cell[138318, 3464, 123, 2, 31, "Input"],

Cell[CellGroupData[{
Cell[138466, 3470, 37, 1, 30, "Input"],
Cell[138506, 3473, 71, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[138614, 3479, 46, 1, 30, "Input"],
Cell[138663, 3482, 70, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[138770, 3488, 51, 1, 30, "Input"],
Cell[138824, 3491, 71, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[138932, 3497, 182, 4, 42, "Input"],
Cell[139117, 3503, 72, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[139226, 3509, 187, 3, 42, "Input"],
Cell[139416, 3514, 72, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[139525, 3520, 63, 1, 35, "Input"],
Cell[139591, 3523, 69, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[139697, 3529, 55, 1, 30, "Input"],
Cell[139755, 3532, 65, 1, 29, "Output"]
}, Open  ]],
Cell[139835, 3536, 28932, 668, 320, "Input"],

Cell[CellGroupData[{
Cell[168792, 4208, 62, 1, 30, "Input"],
Cell[168857, 4211, 71, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[168965, 4217, 39, 1, 30, "Input"],
Cell[169007, 4220, 70, 1, 29, "Output"]
}, Open  ]],
Cell[169092, 4224, 150, 4, 31, "Input"],

Cell[CellGroupData[{
Cell[169267, 4232, 58, 1, 30, "Input"],
Cell[169328, 4235, 291, 5, 24, "Message"],
Cell[169622, 4242, 69, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[169728, 4248, 44, 1, 30, "Input"],
Cell[169775, 4251, 70, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[169882, 4257, 62, 1, 31, "Input"],
Cell[169947, 4260, 74, 1, 30, "Output"]
}, Open  ]],
Cell[170036, 4264, 2887, 61, 271, "Input"],

Cell[CellGroupData[{
Cell[172948, 4329, 34, 1, 30, "Input"],
Cell[172985, 4332, 69, 1, 29, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)


